A Real-Time, GPU-Based, Non-Imaging Back-End for Radio Telescopes

Since the discovery of RRATs, interest in single pulse radio searches has increased dramatically. Due to the large data volumes generated by these searches, especially in planned surveys for future radio telescopes, such searches have to be conducted in real-time. This has led to the development of a multitude of search techniques and real-time pipeline prototypes. In this work we investigated the applicability of GPUs. We have designed and implemented a scalable, flexibile, GPU-based, transient search pipeline composed of several processing stages, including RFI mitigation, dedispersion, event detection and classification, as well as data quantisation and persistence. These stages are encapsulated as a standalone framework. The optimised GPU implementation of direct dedispersion achieves a speedup of more than an order of magnitude when compared to an optimised CPU implementation. We use a density-based clustering algorithm, coupled with a candidate selection mechanism to group detections caused by the same event together and automatically classify them as either RFI or of celestial origin. This setup was deployed at the Medicina BEST-II array where several test observations were conducted. Finally, we calculate the number of GPUs required to process all the beams for the SKA1-mid non-imaging pipeline. We have also investigated the applicability of GPUs for beamforming, where our implementation achieves more than 50% of the peak theoretical performance. We also demonstrate that for large arrays, and in observations where the generated beams need to be processed outside of the GPU, the system will become PCIe bandwidth limited. This can be alleviated by processing the synthesised beams on the GPU itself, and we demonstrate this by integrating the beamformer to the transient detection pipeline.

==> figs/convert.py <==
import os

for filename in os.listdir('.'):
    if filename[-4:] == '.pdf':
        command = "gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.4 -dPDFSETTINGS=200 -dNOPAUSE -dQUIET -dBATCH -sOutputFile=output.pdf %s" % filename
        print filename
        os.system(command)
        os.system('mv %s %s_old' % (filename, filename))
        os.system('mv output.pdf %s' % filename)


==> figs/convert.sh <==
convert -resize 200% -quality 100 $1 $2



==> figs/restore.py <==
import sys, os, dropbox, time
from datetime import datetime

APP_KEY = 'hacwza866qep9o6'   # INSERT APP_KEY HERE
APP_SECRET = 'kgipko61g58n6uc'     # INSERT APP_SECRET HERE
DELAY = 0.2 # delay between each file (try to stay under API rate limits)

HELP_MESSAGE = \
"""Note: You must specify the path starting with "/", where "/" is the root
of your dropbox folder. So if your dropbox directory is at "/home/user/dropbox"
and you want to restore "/home/user/dropbox/folder", the ROOTPATH is "/folder".
"""

def authorize():
    flow = dropbox.client.DropboxOAuth2FlowNoRedirect(APP_KEY, APP_SECRET)
    authorize_url = flow.start()
    print('1. Go to: ' + authorize_url)
    print('2. Click "Allow" (you might have to log in first)')
    print('3. Copy the authorization code.')
    try:
        input = raw_input
    except NameError:
        pass
    code = input("Enter the authorization code here: ").strip()
    access_token, user_id = flow.finish(code)
    return access_token


def login(token_save_path):
    if os.path.exists(token_save_path):
        with open(token_save_path) as token_file:
            access_token = token_file.read()
    else:
        access_token = authorize()
        with open(token_save_path, 'w') as token_file:
            token_file.write(access_token)
    return dropbox.client.DropboxClient(access_token)


def parse_date(s):
    a = s.split('+')[0].strip()
    return datetime.strptime(a, '%a, %d %b %Y %H:%M:%S')


def restore_file(client, path, cutoff_datetime, is_deleted, verbose=False):
    revisions = client.revisions(path)
    revision_dict = dict((parse_date(r['modified']), r) for r in revisions)

    # skip if current revision is the same as it was at the cutoff
    if max(revision_dict.keys()) < cutoff_datetime:
        if verbose:
            print(path + ' SKIP')
        return

    # look for the most recent revision before the cutoff
    pre_cutoff_modtimes = [d for d in revision_dict.keys()
                                   if d < cutoff_datetime]
    if len(pre_cutoff_modtimes) > 0:
        modtime = max(pre_cutoff_modtimes)
        rev = revision_dict[modtime]['rev']
        if verbose:
            print(path + ' ' + str(modtime))
        client.restore(path, rev)
    else:   # there were no revisions before the cutoff, so delete
        if verbose:
            print(path + ' ' + ('SKIP' if is_deleted else 'DELETE'))
        if not is_deleted:
            client.file_delete(path)


def restore_folder(client, path, cutoff_datetime, verbose=False):
    if verbose:
        print('Restoring folder: ' + path)
    try:
        folder = client.metadata(path, list=True, include_deleted=True)
    except dropbox.rest.ErrorResponse as e:
        print(str(e))
        print(HELP_MESSAGE)
        return
    for item in folder.get('contents', []):
        if item.get('is_dir', False):
            restore_folder(client, item['path'], cutoff_datetime, verbose)
        else:
            restore_file(client, item['path'], cutoff_datetime,
                item.get('is_deleted', False), verbose)
        time.sleep(DELAY)


def main():
    if len(sys.argv) != 3:
        usage = 'usage: {0} ROOTPATH YYYY-MM-DD\n{1}'
        sys.exit(usage.format(sys.argv[0], HELP_MESSAGE))
    root_path, cutoff = sys.argv[1:]
    cutoff_datetime = datetime(*map(int, cutoff.split('-')))
    client = login('token.dat')
    restore_folder(client, root_path, cutoff_datetime, verbose=True)


if __name__ == '__main__':
    main()

